Two-structure thermodynamics for the TIP4P/2005 model of water covering supercooled and deeply stretched regions

One of the most promising frameworks for understanding the anomalies of cold and supercooled water postulates the existence of two competing, interconvertible local structures. If the non-ideality in the Gibbs energy of mixing overcomes the ideal entropy of mixing of these two structures, a liquid-liquid phase transition, terminated at a liquid-liquid critical point, is predicted. Various versions of the "two-structure equation of state" (TSEOS) based on this concept have shown remarkable agreement with both experimental data for metastable, deeply supercooled water and simulations of molecular water models. However, existing TSEOSs were not designed to describe the negative pressure region and do not account for the stability limit of the liquid state with respect to the vapor. While experimental data on supercooled water at negative pressures may shed additional light on the source of the anomalies of water, such data are very limited. To fill this gap, we have analyzed simulation results for TIP4P/2005, one of the most accurate classical water models available. We have used recently published simulation data, and performed additional simulations, over a broad range of positive and negative pressures, from ambient temperature to deeply supercooled conditions. We show that, by explicitly incorporating the liquid-vapor spinodal into a TSEOS, we are able to match the simulation data for TIP4P/2005 with remarkable accuracy. In particular, this equation of state quantitatively reproduces the lines of extrema in density, isothermal compressibility, and isobaric heat capacity. Contrary to an explanation of the thermodynamic anomalies of water based on a "retracing spinodal", the liquid-vapor spinodal in the present TSEOS continues monotonically to lower pressures upon cooling, influencing but not giving rise to density extrema and other thermodynamic anomalies.

==> anc/Negative-Pressure_resub_2016-12-13_SM.tex <==
\documentclass[aip,jcp,reprint,notitlepage,floatfix,onecolumn]{revtex4-1}
%\documentclass[aip,jcp,twocolumn,groupedaddress]{revtex4-1}
%\documentclass[11pt,letterpaper]{article}
\usepackage[utf8]{inputenc}
\usepackage{amsmath}
\usepackage{amsfonts}
\usepackage{amssymb}
\newcommand{\etal}{\textit{et\hspace{1mm}al.}}
\usepackage{graphicx}
\usepackage{gensymb}
\usepackage{color}

\makeatletter
\renewcommand{\thefigure}{S\@arabic\c@figure}
\renewcommand{\thetable}{S\@arabic\c@table}
\makeatother

\begin{document}

\title{Supplementary Material for\\
Two-structure thermodynamics for the TIP4P/2005 model of water\\
covering supercooled and deeply stretched regions}

\author{John W. Biddle}
\altaffiliation[Now at: ]{Department of Systems Biology, Harvard Medical School, Boston, Massachusetts 02115, USA}
\affiliation{Institute of Physical Science and Technology and Department of Chemical and Biomolecular Engineering, University of Maryland, College Park, Maryland 20742, USA}
\author{Rakesh S. Singh}
\altaffiliation[Now at: ]{Department of Chemistry, Johns Hopkins University, Baltimore, Maryland 21218, USA}
\affiliation{Department of Chemical and Biological Engineering,\\ Princeton University, Princeton, New Jersey 08544, USA}
\author{Evan M. Sparano}
\affiliation{Department of Chemical and Biological Engineering,\\ Princeton University, Princeton, New Jersey 08544, USA}
\author{Francesco Ricci}
\affiliation{Department of Chemical and Biological Engineering,\\ Princeton University, Princeton, New Jersey 08544, USA}
\author{Miguel A. Gonz\'{a}lez}
\altaffiliation[Now at: ]{Department of Chemistry, Imperial College London, London SW7 2AZ, United Kingdom}
\affiliation{Departamento Qu\'{i}mica F\'{i}sica I, Facultad Ciencias Qu\'{i}micas, Universidad Complutense de Madrid,\\
28040 Madrid, Spain}
\author{Chantal Valeriani}
\affiliation{Departamento Qu\'{i}mica F\'{i}sica I, Facultad Ciencias Qu\'{i}micas, Universidad Complutense de Madrid,\\
28040 Madrid, Spain}
\author{Jos\'{e} L. F. Abascal}
\affiliation{Departamento Qu\'{i}mica F\'{i}sica I, Facultad Ciencias Qu\'{i}micas, Universidad Complutense de Madrid,\\
28040 Madrid, Spain}
\author{Pablo G. Debenedetti}
\affiliation{Department of Chemical and Biological Engineering,\\ Princeton University, Princeton, New Jersey 08544, USA}
\author{Mikhail A. Anisimov}
\affiliation{Institute of Physical Science and Technology and Department of Chemical and Biomolecular Engineering, University of Maryland, College Park, Maryland 20742, USA}
\affiliation{Oil and Gas Research Institute of the Russian Academy of Sciences,\\ Moscow 119333, Russia}
\author{Fr\'{e}d\'{e}ric Caupin}\email{frederic.caupin@univ-lyon1.fr}
\affiliation{Univ Lyon, Université Claude Bernard Lyon 1, CNRS, \\ Institut Lumière Matière, F-69622, Villeurbanne, France}

%\date{\today}% It is always \today, today,
       % but any date may be explicitly specified

\maketitle

\begin{figure*}[hhhh]
\includegraphics[width = 0.75\textwidth]{xe}
\caption{The equilibrium fraction $x_\mathrm{e}$ of molecules participating in structure B as a function of temperature along 3 isobars (-150, 0.1, and 150 MPa) (left panel), and as a function of pressure along 4 isotherms (200, 230, 260, and 300 K) (right panel). The curves show an inflection point near the Widom line defined by $x_\mathrm{e}=1/2$. The magnitude of the slope at the inflection point increases as the liquid-liquid critical point is approached.}
\end{figure*}

\begin{figure*}[tttt]
\centerline{
\includegraphics[width = 0.34\textwidth]{background_isobarsV3}
\hspace{0.02\textwidth}
\includegraphics[width = 0.34\textwidth]{background_isothermsV3}
}
\caption{Density $\rho$, isothermal compressibility $\kappa_T$, and isobaric heat capacity $C_p$ along the 100 MPa isobar (left column) and the 230 K isotherm (right column). Simulation data and the TSEOS predictions are the same as in the main text and shown by symbols and solid curves, respectively. The dashed curves show the bacgkround terms which would correspond to a hypothetical liquid made of pure state A. The liquid-vapour spinodal is included in the background terms, and its effects can be seen in the right column, close to the spinodal pressure which is -351 MPa at 230 K.}
\end{figure*}

\end{document}
